Egoistic MDS-based Rigid Body Localization

We consider a novel anchorless rigid body localization (RBL) suitable for application in autonomous driving (AD), in so far as the algorithm enables a rigid body to egoistically detect the location (relative translation) and orientation (relative rotation) of another body, without knowledge of the shape of the latter, based only on a set of measurements of the distances between sensors of one vehicle to the other. A key point of the proposed method is that the translation vector between the two-bodies is modeled using the double-centering operator from multidimensional scaling (MDS) theory, enabling the method to be used between rigid bodies regardless of their shapes, in contrast to conventional approaches which require both bodies to have the same shape. Simulation results illustrate the good performance of the proposed technique in terms of root mean square error (RMSE) of the estimates in different setups.

==> Figures/Figure_Maker/plot_WiOpt.m <==
%Figure Maker WiOpt 2024
clc; clear all; close all;

x=[10^(-3) 10^(-2.5) 10^(-2) 10^(-1.5) 10^(-1) 10^(-0.5)];% 10^(0) 10^(0.5) 10];


leg1 = 'Prop. Method, $N_a=3$';
leg2 = 'Prop. Method, $N_a=4$';
leg23 = 'Prop. Method, $N_a=5$';

leg6 = 'GA Variation ';

leg3 = 'Prop. Method, $\sigma=10^{-1}$';
leg4 = 'Prop. Method, $\sigma=10^{-2}$';
leg5 = 'Prop. Method, $\sigma=10^{-3}$';

% Set latex font as default
set(0, 'DefaultTextInterpreter', 'latex');
set(groot, 'DefaultLegendInterpreter', 'latex');
set(groot,'defaultLineLineWidth',1.2);

% Load data
load('WiOpt_fullV2.mat')


%% Fig 1: RMSE GA COMPARISON
f1 = figure(1);
hold on; grid on; box on;
% Legend order
l(1) = plot(inf,inf,'-.','Color',[0,0,0],'MarkerFaceColor','w');
l(2) = plot(inf,inf,'--','Color',[0,0,0],'MarkerFaceColor','w');
l(3) = plot(inf,inf,':','Color',[0 0 0],'MarkerFaceColor','w');
l(4) = plot(inf,inf,'-','Color',[0 0 0],'MarkerFaceColor','w');





% Plot
plot(x,RMSE_tra(:,:,3),'-.','Color',[0,0,0],'MarkerFaceColor','w');
plot(x,RMSE_tra(:,:,4),'--','Color',[0,0,0],'MarkerFaceColor','w');
plot(x,RMSE_tra(:,:,5),':','Color',[0,0,0],'MarkerFaceColor','w');
plot(x,RMSE_full(:,1,1),'-','Color',[0,0,0],'MarkerFaceColor','w');


% Beautification
set(gca, 'XScale', 'log')
set(gca, 'YScale', 'log')
axis([10^(-3) 10^0 10^(-5) 10^1]);

% set(gca,'XTick',0.2:0.05:0.6);
% set(gca,'YTick',0.06:0.005:0.125);
set(gca,'TickLabelInterpreter','latex');
set(gca,'GridLineStyle','--');
title({'\begin{tabular}{c} Translation Estimate RMSE versus Range Error \end{tabular}'});
xlabel('Range error $\sigma$ [m]')
ylabel('RMSE [m]');

legend(l,{leg1, leg2,leg23, leg6},'Location','southeast');
%saveLatexFigure('IimoriAsilomar2020_NMSE', f1, [pwd '/Fig']);
exportgraphics(f1, 'plot_RMSE_GA.pdf', 'BackgroundColor', 'none', 'ContentType', 'vector');

%% Fig2: Anchor Comparison 
f2 = figure(2);
hold on; grid on; box on;
% Legend order
l(1) = plot(inf,inf,'-.','Color',[0,0,0],'MarkerFaceColor','w');
l(2) = plot(inf,inf,'--','Color',[0,0,0],'MarkerFaceColor','w');
l(3) = plot(inf,inf,'-','Color',[0 0 0],'MarkerFaceColor','w');


fv1(:)=RMSE_tra(1,:,[2:6]);

fv3(:)=RMSE_tra(3,:,[2:6]);

fv5(:)=RMSE_tra(5,:,[2:6]);




% Plot
plot([2:6],fv5,'-.','Color',[0,0,0],'MarkerFaceColor','w');
plot([2:6],fv3,'--','Color',[0,0,0],'MarkerFaceColor','w');
plot([2:6],fv1,'-','Color',[0,0,0],'MarkerFaceColor','w');


% Beautification
%set(gca, 'XScale', 'log')
set(gca, 'YScale', 'log')
% axis([10^(-3) 10^0 10^(-5) 10^1]);

 set(gca,'XTick',2:6);
% set(gca,'YTick',0.06:0.005:0.125);
set(gca,'TickLabelInterpreter','latex');
set(gca,'GridLineStyle','--');
title({'\begin{tabular}{c} Translation Estimate RMSE versus Observed Anchors \end{tabular}'});
xlabel('Observed MDS Anchors')
ylabel('RMSE [m]');

legend(l,{leg3, leg4, leg5},'Location','southwest');
%saveLatexFigure('IimoriAsilomar2020_NMSE', f1, [pwd '/Fig']);
exportgraphics(f2, 'plot_RMSE_Na.pdf', 'BackgroundColor', 'none', 'ContentType', 'vector');

